A rigorous formulation of and partial results on Lorenz's "consensus strikes back" phenomenon for the Hegselmann-Krause model

In a 2006 paper, Jan Lorenz observed a curious behaviour in numerical simulations of the Hegselmann-Krause model: Under some circumstances, making agents more closed-minded can produce a consensus from a dense configuration of opinions which otherwise leads to fragmentation. Suppose one considers initial opinions equally spaced on an interval of length $L$. As first observed by Lorenz, simulations suggest that there are three intervals $[0, L_1)$, $(L_1, L_2)$ and $(L_2, L_3)$, with $L_1 \approx 5.23$, $L_2 \approx 5.67$ and $L_3 \approx 6.84$ such that, when the number of agents is sufficiently large, consensus occurs in the first and third intervals, whereas for the second interval the system fragments into three clusters. In this paper, we prove consensus for $L \leq 5.2$ and for $L$ sufficiently close to 6. These proofs include large computations and in principle the set of $L$ for which consensus can be proven using our approach may be extended with the use of more computing power. We also prove that the set of $L$ for which consensus occurs is open. Moreover, we prove that, when consensus is assured for the equally spaced systems, this in turn implies asymptotic almost sure consensus for the same values of $L$ when initial opinions are drawn independently and uniformly at random. We thus conjecture a pair of phase transitions, making precise the formulation of Lorenz's "consensus strikes back" hypothesis. Our approach makes use of the continuous agent model introduced by Blondel, Hendrickx and Tsitsiklis. Indeed, one contribution of the paper is to provide a presentation of the relationships between the three different models with equally spaced, uniformly random and continuous agents, respectively, which is more rigorous than what can be found in the existing literature.

==> anc/L6.jl <==
using ArbNumerics
include("arb_compare.jl")
include("L6_functions.jl")
setworkingprecision(ArbReal, digits = 20)

function main()
    n = 80_005 # Some functions may assume that n is odd. To ensure L=6
                # exactly, 6 needs to divide n-1.
    no_updates = 8

    global confidence_bound = div(n-1,6)
    global L = n-1

    println("Generating data to prove consensus!")
    
    @time begin
        opinions, left_bounds, right_bounds = generate_data(n,no_updates)
    end

    centre_point = 0
    
    test_data(opinions,
              left_bounds,
              right_bounds,
              centre_point,
              no_updates)

    
    return opinions, left_bounds, right_bounds
end


function test_data(opinions,
                   left_bounds,
                   right_bounds,
                   centre_point,
                   t_0)
    n = length(opinions)

    global L
    
    println("n =    ", n)
    println("L =    ", L/confidence_bound)
    
    println("t_0 =  ", t_0)

    println("")

    A, B, C, D, E = find_abcde(n,
                               opinions,
                               left_bounds,
                               right_bounds,
                               centre_point)

    maxC = A + B + C

    println("A: ", A)
    println("B: ", B)
    println("C: ", C)
    println("D: ", D)
    println("E: ", E)

    opinions = opinions .+ 3*confidence_bound

    println("(opinions[n] - opinions[1]) / confidence_bound: ", (opinions[n] - opinions[1]) / confidence_bound)

    L_t = opinions[n] - opinions[1] + left_bounds[1] + right_bounds[n]
    partition_ineqs = test_partition_inequalities(A, B, C, D, E, n, L_t)
    
    println("e_l(1)       = ", left_bounds[1]/confidence_bound)
    println("e_r(n)       = ", right_bounds[n]/confidence_bound)
                          
    println("U^t f(max C) = ", opinions[A+B+C]/confidence_bound)
    println("e_r(max C)   = ", right_bounds[A+B+C]/confidence_bound)
                           
    println("U^t f(1)     = ", opinions[1]/confidence_bound)
    println("e_l(1)       = ", left_bounds[1]/confidence_bound)

    println("U^t f(min C) = ", opinions[A+B+1]/confidence_bound)
    println("e_l(min C)   = ", left_bounds[A+B+1]/confidence_bound)

    println("U^t f(max E) = ", opinions[A+B+C+D+E]/confidence_bound)
    println("e_r(max E)   = ", right_bounds[A+B+C+D+E]/confidence_bound)

    println("U^t f(max A) = ", opinions[A]/confidence_bound)
    println("e_r(max A)   = ", right_bounds[A]/confidence_bound)

    println("U^t f(min E) = ", opinions[A+B+C+D+1]/confidence_bound)
    println("e_l(min E)   = ", left_bounds[A+B+C+D+1]/confidence_bound)
  
    maxC = A + B + C

    profile_ineqs   = test_profile_inequalities(opinions,
                                                left_bounds,
                                                right_bounds,
                                                A, B, C, D, E)
    println("Proof passes? ", partition_ineqs && profile_ineqs)
end

function test_profile_inequalities(opinions,
                                   left_bounds,
                                   right_bounds,
                                   A, B, C, D, E)
    global confidence_bound
    
    maxA = A
    minC = A + B + 1
    maxC = A + B + C
    minE = A + B + C + D + 1
    maxE = A + B + C + D + E


    println("Inequality (iii):")
    ineq_iii = sure_less_than_or_equal(opinions[maxC] + right_bounds[maxC],
                                       opinions[1] - left_bounds[1] + confidence_bound)
    println(opinions[maxC]/confidence_bound + right_bounds[maxC]/confidence_bound, " < ", (opinions[1] - left_bounds[1])/confidence_bound + 1)
    println((opinions[maxC] + right_bounds[maxC])/confidence_bound, " ", (opinions[1] - left_bounds[1])/confidence_bound + 1, " (", ineq_iii, ")")

    println("Inequality (iv):")
    ineq_iv = sure_greater_than_or_equal(opinions[minC] - left_bounds[minC],
                                         opinions[maxE] + right_bounds[maxE] - confidence_bound)

    println((opinions[minC] - left_bounds[minC])  / confidence_bound, " > ",
            (opinions[maxE] + right_bounds[maxE]) / confidence_bound - 1,
            " (", ineq_iv, ")")

    println("Inequality (v):")
    ineq_v = sure_less_than(opinions[maxA] + right_bounds[maxA],
                            opinions[minE] - left_bounds[minE] - confidence_bound)

    println((opinions[maxA] + right_bounds[maxA]) / confidence_bound, " < ",
            (opinions[minE] - left_bounds[minE])  / confidence_bound - 1,
            " (", ineq_v, ")")

    return ineq_iii && ineq_iv && ineq_v
end


function test_partition_inequalities(A, B, C, D, E, n, L_t)
    

    A = ArbReal(A)
    B = ArbReal(B)
    C = ArbReal(C)
    D = ArbReal(D)
    E = ArbReal(E)


    ineq_1a = A > 0
    ineq_1c = C > 0

    global confidence_bound

    half_L = L_t/(2*confidence_bound)
    println("(ii):")

    ineq_2 = sure_less_than_or_equal((n-2*(A-1))*half_L/(n-(A-1)),
                                     ArbReal(1))
    println("1: " , (n-2*(A-1))/(n-(A-1))*half_L, " < 1  (", ineq_2, ")")


    ineq_3 = sure_less_than_or_equal((n-(E-1))/(n+(E-1))*half_L + 2*(B+1)/(n-2*A-(B+1)),
                                     ArbReal(1))
    println("2: " , (n-(E-1))/(n+(E-1))*half_L + 4*(B+1)/(n-2*A-(B+1)), " < 1  (", ineq_3, ")")

    

    ineq_4 = sure_less_than_or_equal(2*(B+1)/(n - 2*A - (B+1)) + 4*(D+1)/(n - (E-1)),
                                     2*(C-1)*(E-1)/(((A-1) + B + (C-1))*(n + (E-1))))


    println("3: " , 2*(B+1)/(n - 2*A - (B+1)) + 4*(D+1)/(n - (E-1)), " < ", 2*(C-1)*(E-1)/(((A-1) + B + (C-1))*(n + (E-1))),  "  (", ineq_4, ")")

    return ineq_1a && ineq_1c && ineq_2 && ineq_3 && ineq_4
end


function find_abcde(n,
                    opinions,
                    left_bounds,
                    right_bounds,
                    centre_point)

    global confidence_bound
    i = 1

    while opinions[i] + right_bounds[i] + confidence_bound < centre_point
        i += 1
    end

    A = i - 1

    while opinions[i] - left_bounds[i] + confidence_bound < centre_point
        i += 1
    end

    B = i - 1 - A
    
    while opinions[i] + right_bounds[i] - (opinions[1] - left_bounds[1]) < confidence_bound
        i += 1
    end

    C = i - 1 - A - B

    while opinions[i] - left_bounds[i] - (opinions[A] + right_bounds[A]) < confidence_bound &&
        i < div(n,2)
        
        i += 1
    end

    D = i - 1 - A - B - C

    E = n - 2*(A + B + C + D)

    return A, B, C, D, E
    
end

function generate_data(n,T)
    global confidence_bound # = div(n-1,6)    
    L = n-1

    current_opinions = generate_opinions(L, n)

    # ta bort extra term efter experiment!
    left_bounds = zeros(ArbReal, n)
    right_bounds= zeros(ArbReal, n)
    
    for t = 1:T
        println("Working on t = ", t)
        
        next_opinions = update_opinions(current_opinions, n)

        old_right_bounds = copy(right_bounds)
        old_left_bounds  = copy(left_bounds)
        
        right_bounds = update_right_bounds(n,
                                           current_opinions,
                                           next_opinions,
                                           old_right_bounds,
                                           old_left_bounds)
        left_bounds  = update_left_bounds(n,
                                          current_opinions,
                                          next_opinions,
                                          old_right_bounds,
                                          old_left_bounds)

        centre_point = 0
        
        right_bounds = consistentify_right_bounds(right_bounds,
                                                  next_opinions,
                                                  n)
        
        
        right_bounds = bound_right_bounds_past_centre(right_bounds,
                                                      next_opinions,
                                                      centre_point,
                                                      n)
        
        left_bounds = consistentify_left_bounds(left_bounds,
                                                next_opinions,
                                                n)
        
        left_bounds = bound_left_bounds_past_centre(left_bounds,
                                                    next_opinions,
                                                    centre_point,
                                                    n)
        current_opinions = copy(next_opinions)
    end

    return current_opinions, left_bounds, right_bounds
end

function generate_opinions(L, n)
    opinions = generate_array(n)
    
    for ix = 1:n
        opinions[ix] = (ix - 1)  - L/2
    end
    
    return opinions
end

function symmetry_check_opinions(opinions)
    checksum = opinions + reverse(opinions)
    plot(checksum)
    return checksum
end

function symmetry_check_deviations(e)
    checksum = e - reverse(e)
    plot(e)
    return checksum
end

main();


==> anc/L6_functions.jl <==
include("arb_compare.jl")

function update_opinions(opinions, n)
    rightmost_neighbour = 1
    leftmost_neighbour  = 1
    neighbour_opinion_sum = opinions[1]
    new_opinions = generate_array(n)


    global confidence_bound

    old_i = n

    for i = 1:n
        old_rightmost_neighbour = rightmost_neighbour
        old_leftmost_neighbour = leftmost_neighbour

        # Find the leftmost neighbor:
        if sure_greater_than(opinions[1],
                             opinions[i] - confidence_bound)
            leftmost_neighbour = 1
        else
            while sure_less_than(opinions[leftmost_neighbour],
                                 opinions[i] - confidence_bound)
                leftmost_neighbour += 1
            end
        end

        # Find the rightmost neighbor:


        while sure_less_than_or_equal(opinions[rightmost_neighbour],
                                      opinions[i] + confidence_bound)
            rightmost_neighbour += 1
            if rightmost_neighbour == n+1
                break
            end
        end
        rightmost_neighbour -= 1

        # Adding new neighbours' opinions:
        for j = (old_rightmost_neighbour + 1):rightmost_neighbour
            neighbour_opinion_sum += opinions[j]
        end

        # Removing old neighbours' opinions:
        for j = old_leftmost_neighbour:(leftmost_neighbour - 1)
            neighbour_opinion_sum -= opinions[j]
        end
       
        new_opinions[i] = neighbour_opinion_sum/(rightmost_neighbour - leftmost_neighbour + 1)

    end
    
    return new_opinions
end

function update_left_bounds(n,
                            current_opinions,
                            next_opinions,
                            right_bounds,
                            left_bounds)

    reversed_new_left_bounds = update_right_bounds(n,
                                                   -reverse(current_opinions), # Reverting the profiles
                                                   -reverse(next_opinions),
                                                   reverse(left_bounds),   # Exchanging the bounds
                                                   reverse(right_bounds))

    return reverse(reversed_new_left_bounds)
end


function update_right_bounds(n,
                             current_opinions,
                             next_opinions,
                             right_bounds,
                             left_bounds)

    new_right_bounds = generate_array(n)
    kept_neighbour_sum = 0
    leftmost_mandatory_neighbour = 1
    rightmost_neighbour = 0
    rightmost_addable_neighbour = 0
    rightmost_mandatory_neighbour = 1

    for i = 1:n

        kept_neighbour_sum, leftmost_mandatory_neighbour = remove_agents_left(leftmost_mandatory_neighbour,
                                                                              kept_neighbour_sum,
                                                                              current_opinions,
                                                                              right_bounds,
                                                                              left_bounds,
                                                                              i)

        kept_neighbour_sum, rightmost_neighbour = add_agents(rightmost_neighbour,
                                                             kept_neighbour_sum,
                                                             current_opinions,
                                                             right_bounds,
                                                             i,
                                                             n)
        
        rightmost_mandatory_neighbour = find_rightmost_mandatory_neighbour(rightmost_mandatory_neighbour,
                                                                           current_opinions,
                                                                           left_bounds,
                                                                           right_bounds,
                                                                           i,
                                                                           n)

        rightmost_addable_neighbour = add_potential_agents(rightmost_addable_neighbour,
                                                           current_opinions,
                                                           left_bounds,
                                                           right_bounds,
                                                           i,
                                                           n)
        new_right_bounds[i] =
            compute_new_right_bound(current_opinions[i],
                                    next_opinions[i],
                                    right_bounds[i],
                                    leftmost_mandatory_neighbour,
                                    rightmost_neighbour,
                                    rightmost_addable_neighbour,
                                    rightmost_mandatory_neighbour,
                                    kept_neighbour_sum)
    end
    
    return new_right_bounds
end

function find_rightmost_mandatory_neighbour(rightmost_mandatory_neighbour,
                                            current_opinions,
                                            left_bounds,
                                            right_bounds,
                                            i,
                                            n)

    global confidence_bound
    
    if rightmost_mandatory_neighbour < i
        rightmost_mandatory_neighbour = i
    end
    
    

    entered_loop = false
    while rightmost_mandatory_neighbour <= n &&
        sure_less_than_or_equal(current_opinions[rightmost_mandatory_neighbour] + right_bounds[rightmost_mandatory_neighbour],
                             current_opinions[i] - left_bounds[i] + confidence_bound)
        
        rightmost_mandatory_neighbour += 1
        entered_loop = true
    end

    if entered_loop
        rightmost_mandatory_neighbour -= 1
    end
    
    
    return rightmost_mandatory_neighbour
    
end

function remove_agents_left(leftmost_mandatory_neighbour,
                            kept_neighbour_sum,
                            current_opinions,
                            right_bounds,
                            left_bounds,
                            i)
    while leftmost_mandatory_neighbour < i && not_in_scope(current_opinions[leftmost_mandatory_neighbour],
                                                           left_bounds[leftmost_mandatory_neighbour],
                                                           current_opinions[i],
                                                           right_bounds[i])

        kept_neighbour_sum -= (current_opinions[leftmost_mandatory_neighbour] + right_bounds[leftmost_mandatory_neighbour])
        leftmost_mandatory_neighbour += 1
    end

    return kept_neighbour_sum, leftmost_mandatory_neighbour
end



function not_in_scope(opininon, left_bound, reference_opinion, reference_right_bound)
    global confidence_bound
    return sure_less_than(opininon - left_bound,
                          reference_opinion + reference_right_bound - confidence_bound)
end

function add_agents(rightmost_neighbour,
                    kept_neighbour_sum,
                    current_opinions,
                    right_bounds,
                    i,
                    n)

    index = rightmost_neighbour + 1
    
    while index <= n && in_scope(index,
                                 n,
                                 current_opinions[index],
                                 current_opinions[i])

        kept_neighbour_sum += current_opinions[index] + right_bounds[index]
        rightmost_neighbour = index
        index += 1
    end  

    return kept_neighbour_sum, rightmost_neighbour
end

function in_scope(index, n, opinion, reference_opinion)
    if index <= n
        return sure_less_than_or_equal(opinion, reference_opinion + confidence_bound)
    else
        return false
    end
end


function add_potential_agents(rightmost_addable_neighbour,
                              current_opinions,
                              left_bounds,
                              right_bounds,
                              i,
                              n)
    
    index = rightmost_addable_neighbour + 1
    
    while index <= n && in_extended_scope(index,
                                          n,
                                          current_opinions[index],
                                          right_bounds[index],
                                          left_bounds[index],
                                          current_opinions[i],
                                          right_bounds[i])
        rightmost_addable_neighbour = index
        index += 1
    end
    
    return rightmost_addable_neighbour
end

function in_extended_scope(index,
                           n,
                           opinion,
                           right_bound,
                           left_bound,
                           reference_opinion,
                           reference_right_bound)
    global confidence_bound
    if index <= n
        return sure_less_than_or_equal(opinion - left_bound,
                                       reference_opinion + confidence_bound + right_bound)
    else
        return false
    end
end

function compute_new_right_bound(current_opinion,
                                 next_opinion,
                                 right_bound,
                                 leftmost_mandatory_neighbour,
                                 rightmost_neighbour,
                                 rightmost_addable_neighbour,
                                 rightmost_mandatory_neighbour,
                                 kept_neighbour_sum)
    
    num_kept_neighbours = rightmost_neighbour - leftmost_mandatory_neighbour + 1
    num_addable_neighbours = rightmost_addable_neighbour - rightmost_neighbour

    average_kept_opinions = kept_neighbour_sum/num_kept_neighbours
    shift_from_added_neighbours = 2 * num_addable_neighbours / (num_kept_neighbours + num_addable_neighbours)
    refinement_shift = 2 / (rightmost_mandatory_neighbour - leftmost_mandatory_neighbour + 1)
    
    new_right_bound = average_kept_opinions + shift_from_added_neighbours - next_opinion + refinement_shift

    return  new_right_bound
end


function consistentify_right_bounds(right_bounds,
                                    opinions,
                                    n)
    for ix = (n-1):(-1):1
        non_critical = true
        if sure_greater_than(right_bounds[ix],
                             opinions[ix+1] + right_bounds[ix+1] - opinions[ix],
                             non_critical) # This comparison is not critical for the algorithm
            right_bounds[ix] = opinions[ix+1] + right_bounds[ix+1] - opinions[ix]
        end
    end
    return right_bounds
end

function consistentify_left_bounds(left_bounds,
                                   opinions,
                                   n)
    reversed_left_bounds = consistentify_right_bounds(reverse(left_bounds), -reverse(opinions), n)
    return reverse(reversed_left_bounds)
end

function bound_right_bounds_past_centre(right_bounds,
                                        opinions,
                                        centre_point,
                                        n)
    
    new_right_bounds = copy(right_bounds)

    for ix = 1:div(n+1, 2)
        if opinions[ix] + right_bounds[ix] > centre_point
            new_right_bounds[ix] = centre_point - opinions[ix]
        end
    end
    return new_right_bounds
end

function bound_left_bounds_past_centre(left_bounds,
                                       opinions,
                                       centre_point,
                                       n)
    ## Include the following to track numerical uncertainty at the central agent:
    # println("Numerical uncertanty at central agent: ", opinions[div(n+1,2)]) 
    new_left_bounds = copy(left_bounds)    
        for ix = n:(-1):div(n+1, 2)
            if opinions[ix] - left_bounds[ix] < centre_point
                new_left_bounds[ix] = opinions[ix] - centre_point
            end
        end
    return new_left_bounds
end


function add_flipped(x, n)
    for ix = 1:div(n, 2)
        x[n - ix + 1] = x[ix]
    end
    return x
end

function check_diameter(current_opinions, right_bounds, left_bounds, n)
    diameter = current_opinions[n] - current_opinions[1] + left_bounds[1] + right_bounds[n]
    margin = 2*(n-1) - diameter
    return sure_greater_than(diameter, ArbReal(2)), margin
end


function generate_array(n)
    return zeros(ArbReal, n)
end



==> anc/L_up_to_5_2_parallel.jl <==
using Distributed
using Profile
@everywhere using ArbNumerics

@everywhere include("./arb_compare.jl")
@everywhere include("./L_up_to_5_2_parallel_funcs.jl")

function main()
    padding = ArbReal(1) / 10^10 # To avoid comparing numbers with distance
                                 # exactly 1, which are sensitive to numerical
                                 # errors, each subinterval is "padded".

    no_updates = 3    
    L1 = 2 - padding
    Lp = ArbReal(23)/6 + padding
    n = 501 
    no_gridpoints = 100
    @time test_interval(L1, Lp, n, no_gridpoints, no_updates) 
    
    no_updates = 4    
    L1 = ArbReal(23)/6 - padding
    Lp = 4 + ArbReal(1)/2 + padding
    n = 1003 # (Looks odd but avoids agents at distance exactly 1...)
    no_gridpoints = 100
    @time test_interval(L1, Lp, n, no_gridpoints, no_updates) 
    
    no_updates = 5
    L1 = ArbReal(45)/10 - padding
    Lp = ArbReal(49)/10 + padding
    n = 5001
    no_gridpoints = 800
    @time test_interval(L1, Lp, n, no_gridpoints, no_updates) 
    
    no_updates = 6
    L1 = ArbReal(49)/10 - padding
    Lp = ArbReal(5)     + padding
    n = 10001
    no_gridpoints = 200
    @time test_interval(L1, Lp, n, no_gridpoints, no_updates) 
    
    no_updates = 6
    L1 = ArbReal(5000)/1000 - padding
    Lp = ArbReal(5100)/1000 + padding
    n = 40_001
    no_gridpoints = 800
    @time test_interval(L1, Lp, n, no_gridpoints, no_updates) 
    
    no_updates = 7
    L1 = ArbReal(5100)/1000 - padding
    Lp = ArbReal(5150)/1000 + padding
    n = 60_001 
    no_gridpoints = 1000
    @time test_interval(L1, Lp, n, no_gridpoints, no_updates) 
    
    no_updates = 7
    L1 = ArbReal(5150)/1000 - padding
    Lp = ArbReal(5170)/1000 + padding
    n = 120_001
    no_gridpoints = 480
    @time test_interval(L1, Lp, n, no_gridpoints, no_updates) 
       
    no_updates = 7
    L1 = ArbReal(5170)/1000 - padding
    Lp = ArbReal(5185)/1000 + padding
    n = 180_001
    no_gridpoints = 500
    @time test_interval(L1, Lp, n, no_gridpoints, no_updates) 
    
    no_updates = 7
    L1 = ArbReal(5185)/1000 - padding
    Lp = ArbReal(5193)/1000 + padding
    n = 240_001
    no_gridpoints = 420
    @time test_interval(L1, Lp, n, no_gridpoints, no_updates) 
    
    no_updates = 7
    L1 = ArbReal(5193)/1000 - padding
    Lp = ArbReal(5197)/1000 + padding
    n = 240_001
    no_gridpoints = 480
    @time test_interval(L1, Lp, n, no_gridpoints, no_updates) 
    
    no_updates = 7
    L1 = ArbReal(5197)/1000 - padding
    Lp = ArbReal(5200)/1000 + padding
    n = 300_001
    no_gridpoints = 360
    @time test_interval(L1, Lp, n, no_gridpoints, no_updates) 
    
end


function test_interval(L1, Lp, n, no_gridpoints, no_updates)

    grid_step = (Lp - L1)/(no_gridpoints-1)
    
    L_grid = generate_grid(no_gridpoints, L1, Lp)
    
    margins = @distributed vcat for L in L_grid
        
        smallest_margin = ArbReal(100) # 100 is an arbitrarily chosen large numer.
        
        half_L = L / 2
        
        current_opinions = generate_opinions(L, n)
        
        left_bounds, right_bounds  = generate_initial_bounds(n, grid_step)
        
        for t = 1:no_updates
            next_opinions = update_opinions(current_opinions, n)

            old_right_bounds = right_bounds
            old_left_bounds  = left_bounds

            right_bounds = update_right_bounds(n,
                                    current_opinions,
                                    next_opinions,
                                    old_right_bounds,
                                    old_left_bounds) 

            right_bounds =  consistentify_right_bounds(right_bounds,
                                                       current_opinions,
                                                       n)
            
            right_bounds =  bound_right_bounds_past_centre(right_bounds,
                                                           current_opinions,
                                                           half_L,
                                                           n)

            left_bounds  = update_left_bounds(n,
                                              current_opinions,
                                              next_opinions,
                                              old_right_bounds,
                                              old_left_bounds)

            left_bounds  = consistentify_left_bounds(left_bounds,
                                                     current_opinions,
                                                     n)


            left_bounds = bound_left_bounds_past_centre(left_bounds,
                                                        current_opinions,
                                                        half_L,
                                                        n)
            

            current_opinions = next_opinions
            
        end

        diamter_above_2, margin = check_diameter(current_opinions, right_bounds, left_bounds, n)
        
        if margin < smallest_margin
            smallest_margin = margin
        end

        if margin < 0
            println("Loop breaking at L = ", L, "! (margin = ", margin)
        end

        margin        
    end
    

    if minimum(margins) >= 0
        println("Proof passed up to L = ", L_grid[no_gridpoints])
        println("with smallest margin: ", minimum(margins))
        println("and with n: ", n, ", p: ", no_gridpoints)
    else
        println("PROOF FAILED!!")
    end
end

main()



==> anc/L_up_to_5_2_parallel_funcs.jl <==

function update_left_bounds(n,
                            current_opinions,
                            next_opinions,
                            right_bounds,
                            left_bounds)


    reversed_new_left_bounds = update_right_bounds(n,
                                                   -reverse(current_opinions), # Reverting the profiles
                                                   -reverse(next_opinions),
                                                   reverse(left_bounds),   # Exchanging the bounds
                                                   reverse(right_bounds))

    return reverse(reversed_new_left_bounds)
end

function update_right_bounds(n,
                             current_opinions,
                             next_opinions,
                             right_bounds,
                             left_bounds)

    new_right_bounds = new_array(n)
    kept_neighbour_sum = 0
    leftmost_mandatory_neighbour = 1
    rightmost_neighbour = 0
    rightmost_addable_neighbour = 0
    rightmost_mandatory_neighbour = 1

    for i = 1:n
        kept_neighbour_sum, leftmost_mandatory_neighbour = remove_agents_left(leftmost_mandatory_neighbour,
                                                                              kept_neighbour_sum,
                                                                              current_opinions,
                                                                              right_bounds,
                                                                              left_bounds,
                                                                              i)

        kept_neighbour_sum, rightmost_neighbour = add_agents(rightmost_neighbour,
                                                             kept_neighbour_sum,
                                                             current_opinions,
                                                             right_bounds,
                                                             i,
                                                             n)
        
        rightmost_mandatory_neighbour = find_rightmost_mandatory_neighbour(rightmost_mandatory_neighbour,
                                                                           current_opinions,
                                                                           left_bounds,
                                                                           right_bounds,
                                                                           i,
                                                                           n)

        rightmost_addable_neighbour = add_potential_agents(rightmost_addable_neighbour,
                                                           current_opinions,
                                                           left_bounds,
                                                           right_bounds,
                                                           i,
                                                           n)
        new_right_bounds[i] =
            compute_new_right_bound(current_opinions[i],
                                    next_opinions[i],
                                    right_bounds[i],
                                    leftmost_mandatory_neighbour,
                                    rightmost_neighbour,
                                    rightmost_addable_neighbour,
                                    rightmost_mandatory_neighbour,
                                    kept_neighbour_sum)
    end
    
    return new_right_bounds
end

function find_rightmost_mandatory_neighbour(rightmost_mandatory_neighbour,
                                            current_opinions,
                                            left_bounds,
                                            right_bounds,
                                            i,
                                            n)

    if rightmost_mandatory_neighbour < i
        rightmost_mandatory_neighbour = i
    end
    
    

    entered_loop = false
    while rightmost_mandatory_neighbour <= n &&
        sure_less_than_or_equal(current_opinions[rightmost_mandatory_neighbour] + right_bounds[rightmost_mandatory_neighbour],
                                current_opinions[i] - left_bounds[i] + 1)
        
        rightmost_mandatory_neighbour += 1
        entered_loop = true
    end

    if entered_loop
        rightmost_mandatory_neighbour -= 1
    end
    
    
    return rightmost_mandatory_neighbour
    
end




function new_array(n)
    return Array{ArbReal, 1}(undef, n)
end

function remove_agents_left(leftmost_mandatory_neighbour,
                            kept_neighbour_sum,
                            current_opinions,
                            right_bounds,
                            left_bounds,
                            i)
    while leftmost_mandatory_neighbour < i && not_in_scope(current_opinions[leftmost_mandatory_neighbour],
                                                           left_bounds[leftmost_mandatory_neighbour],
                                                           current_opinions[i],
                                                           right_bounds[i])

        # println("removing agent ", leftmost_mandatory_neighbour, " from the main range")
        kept_neighbour_sum -= (current_opinions[leftmost_mandatory_neighbour] + right_bounds[leftmost_mandatory_neighbour])
        leftmost_mandatory_neighbour += 1
    end

    return kept_neighbour_sum, leftmost_mandatory_neighbour
end



function not_in_scope(opininon, left_bound, reference_opinion, reference_right_bound)
    return sure_less_than(opininon - left_bound,
                          reference_opinion + reference_right_bound - 1)
end

function add_agents(rightmost_neighbour,
                    kept_neighbour_sum,
                    current_opinions,
                    right_bounds,
                    i,
                    n)

    index = rightmost_neighbour + 1
    #println(index, "(index)")
    # println(index)
    
    while index <= n && in_scope(index,
                                 n,
                                 current_opinions[index],
                                 current_opinions[i])
        kept_neighbour_sum += current_opinions[index] + right_bounds[index]
        rightmost_neighbour = index
        
        index += 1
    end  

    return kept_neighbour_sum, rightmost_neighbour
end

function in_scope(index, n, opinion, reference_opinion)
    if index <= n
        return sure_less_than_or_equal(opinion,
                                       reference_opinion + 1)
    else
        return false
    end
end


function add_potential_agents(rightmost_addable_neighbour,
                              current_opinions,
                              left_bounds,
                              right_bounds,
                              i,
                              n)
    
    index = rightmost_addable_neighbour + 1

    while index <= n && in_extended_scope(index,
                                          n,
                                          current_opinions[index],
                                          right_bounds[index],
                                          left_bounds[index],
                                          current_opinions[i],
                                          right_bounds[i])
        rightmost_addable_neighbour = index
        index += 1
    end
    
    return rightmost_addable_neighbour
end

function in_extended_scope(index,
                           n,
                           opinion,
                           right_bound,
                           left_bound,
                           reference_opinion,
                           reference_right_bound)
    if index <= n
        return sure_less_than_or_equal(opinion - left_bound,
                                       reference_opinion + 1 + right_bound)
    else
        return false
    end
end

function compute_new_right_bound(current_opinion,
                                 next_opinion,
                                 right_bound,
                                 leftmost_mandatory_neighbour,
                                 rightmost_neighbour,
                                 rightmost_addable_neighbour,
                                 rightmost_mandatory_neighbour,
                                 kept_neighbour_sum)
    
    num_kept_neighbours = rightmost_neighbour - leftmost_mandatory_neighbour + 1
    num_addable_neighbours = rightmost_addable_neighbour - rightmost_neighbour

    ## new_right_bound_position = (kept_neighbour_sum + num_addable_neighbours * (current_opinion + right_bound + 1)) / (num_neighbours + num_addable_neighbours)
    
    average_kept_opinions = kept_neighbour_sum/num_kept_neighbours
    shift_from_added_neighbours = 2 * num_addable_neighbours / (num_kept_neighbours + num_addable_neighbours)
    refinement_shift = 2 / (rightmost_mandatory_neighbour - leftmost_mandatory_neighbour + 1)

    new_right_bound = average_kept_opinions + shift_from_added_neighbours - next_opinion + refinement_shift

    # (kept_neighbour_sum + num_addable_neighbours * (current_opinion + right_bound + 1)) / (num_kept_neighbours + num_addable_neighbours)
    
    return  new_right_bound
end


function consistentify_right_bounds(right_bounds,
                                    opinions,
                                    n)
    non_critical = true
    for ix = (n-1):(-1):1
        if sure_greater_than(right_bounds[ix],
                             opinions[ix+1] + right_bounds[ix+1] - opinions[ix],
                             non_critical)
            right_bounds[ix] = opinions[ix+1] + right_bounds[ix+1] - opinions[ix]
        end
    end
    return right_bounds
end

function consistentify_left_bounds(left_bounds,
                                   opinions,
                                   n)
    reversed_left_bounds = consistentify_right_bounds(reverse(left_bounds), -reverse(opinions), n)
    return reverse(reversed_left_bounds)
end

function bound_right_bounds_past_centre(right_bounds,
                                        opinions,
                                        centre_point,
                                        n)

    for ix = 1:n
        if  ix > div(n, 2)
            break
        end

        if sure_greater_than(opinions[ix] + right_bounds[ix],
                             centre_point)
            right_bounds[ix] = centre_point - opinions[ix]
        end
    end
    
    return right_bounds
end

function bound_left_bounds_past_centre(left_bounds,
                                       opinions,
                                       centre_point,
                                       n)
    for ix = n:(-1):1
        if ix < div(n, 2)
            break
        end

	# As this function only serves to improve the bounds, the following inequality is not
	# critical. We may safely assume it is false the result is uncertain!
        non_critical = true
        if sure_less_than(opinions[ix] -left_bounds[ix],
                          centre_point,
                          non_critical)
            left_bounds[ix] =  opinions[ix] - centre_point
        end
        
    end

    return left_bounds

    ## The commented out region should give the same result as the explicit computation:
    #
    # reversed_left_bounds =  bound_right_bounds_past_centre(reverse(left_bounds), 
    #                                                        -reverse(opinions),
    #                                                        -centre_point,
    #                                                        n)
    #return reverse(reversed_left_bounds)
end

function add_flipped(x, n)
    for ix = 1:div(n, 2)
        x[n - ix + 1] = x[ix]
    end
    return x
end

function check_diameter(current_opinions, right_bounds, left_bounds, n)
    diameter = current_opinions[n] - current_opinions[1] + left_bounds[1] + right_bounds[n]
    margin = 2 - diameter
    #margin = BigInt(numerator(margin))/BigInt(denominator(margin))
    return diameter > 2, margin
end

function update_opinions(opinions, n)
    rightmost_neighbour = 1
    leftmost_neighbour  = 1
    neighbour_opinion_sum = opinions[1]
    new_opinions = generate_array(n)

    confidence_bound = ArbReal(1)

    old_i = n

    for i = 1:n
        old_rightmost_neighbour = rightmost_neighbour
        old_leftmost_neighbour = leftmost_neighbour

        # Find the leftmost neighbor
        if sure_greater_than(opinions[1],
                             opinions[i] - confidence_bound)
            leftmost_neighbour = 1
        else()
            while sure_less_than(opinions[leftmost_neighbour],
                                 opinions[i] - confidence_bound)
                leftmost_neighbour = leftmost_neighbour + 1
            end
        end

        # Find the rightmost neighbor
        while sure_less_than_or_equal(opinions[rightmost_neighbour],
                                      opinions[i] + confidence_bound)
            rightmost_neighbour = rightmost_neighbour + 1
            if rightmost_neighbour == n+1
                break
            end
        end
        rightmost_neighbour = rightmost_neighbour - 1

        # Adding new neighbours' opinions
        for j = (old_rightmost_neighbour + 1):rightmost_neighbour
            neighbour_opinion_sum = neighbour_opinion_sum + opinions[j]
        end

        # Removing old neighbours' opinions
        for j = old_leftmost_neighbour:(leftmost_neighbour - 1)
            neighbour_opinion_sum = neighbour_opinion_sum - opinions[j]
        end
        
        new_opinions[i] = neighbour_opinion_sum/(rightmost_neighbour - leftmost_neighbour + 1)
    end
    
    return new_opinions
end



function generate_array(n)
    return zeros(ArbReal, n)
end

function generate_opinions(L, n)
    opinions = generate_array(n)
    
    for ix = 1:n
         opinions[ix] = L*(ix - 1)/(n - 1)
    end
    return opinions
end

function generate_grid(no_gridpoints, L1, Lp)
    step_size = (Lp-L1)/(no_gridpoints-1)
    
    grid = generate_array(no_gridpoints)
    for ix = 1:no_gridpoints
        grid[ix] = L1 + step_size*(ix-1)
    end
    return grid # L1:step_size:Lp
end

function generate_initial_bounds(n, grid_step)
    left_bound  = generate_array(n)
    right_bound = generate_array(n)

    mid_agent = div(n+1,2)


    for ix = 1:mid_agent
        left_bound[ix]  = grid_step*(n + 1 - 2*ix)/(n-1)
        right_bound[ix] = 0
    end
    
    for ix = mid_agent:n
        left_bound[ix]  = 0
        right_bound[ix] = grid_step*(2*ix - n - 1)/(n-1)
    end
    
    return left_bound, right_bound
end


==> anc/README <==
Enclosed are two scripts written in Julia, which perform the computations necessary to prove the parts of Theorem 1.2 that concern the interval [0, 5.2] and the value L = 6, respectively.

Download Julia at https://julialang.org/

The easiest way to run the code is to save them to a catalog on your system, and open the Julia REPL in the same catalog.

The scripts require the package ArbNumerics. This can be downloaded by inputting the following to the Julia REPL:

julia> using Pkg
julia> Pkg.add("ArbNumerics")

The first part of the proof is parallelised, and to get a feasible runtime you should run it on several threads (the total CPU time could excede 300 hours). If you don't have access to a cluster, you can still check part of the proof by commenting out or removing the intervals beyond L = 5.

If you want to use multiple processors, first type the following:

julia> using Distributed
julia> addprocs(40)       # Replace 40 with your number of processors.

Then run the first part by inputting:

julia> include("./L_up_to_5_2_parallel.jl")

If using multiple processors, clean up once the computation has finished by inputting:

julia> rmprocs(workers()) # Close workers when you are done.

The script will, for each subinterval, output the smallest margin in equation (4.1).


The code for second part of the proof is not parallelised, and is small enough to run on any modern computer in minutes.

Run the second part by inputting the following into the Julia REPL:

julia> include("./L6.jl")

The functions in the file arb_compare.jl will make sure every critical comparison is true, even when numerical errors are taken into account. Any comparison that fails will prompt an error to be printed on the screen.


==> anc/arb_compare.jl <==
function sure_equal(a,b)
        if radius(a) == 0 && radius(b) == 0
            return a == b
        else
            return false
        end
end

function sure_less_than(a, b, non_critical = false)
    lo_a, hi_a = interval(a)
    lo_b, hi_b = interval(b)

    if hi_a < lo_b
        return true
        
    elseif lo_a >= hi_b
        return false
        
    elseif non_critical
        return false
        
    elseif lo_a < hi_b
        @error "The inequality " a   b " is not guaranteed!"
        @info "inside compare: " interval(a) radius(a)
        @info "inside compare: " interval(b) radius(b)
        
        return false
        return a < b
    end
end

function sure_less_than_or_equal(a, b, non_critical = false)
    if sure_equal(a,b) || sure_less_than(a,b,non_critical)
        return true
    else
        return false
    end
end

function sure_greater_than_or_equal(a, b, non_critical = false)
    return sure_less_than_or_equal(b,a,non_critical)
end


function sure_greater_than(a,b, non_critical = false)
    return sure_less_than(b,a, non_critical)
end

